Photon momentum anisotropies from the late stages of relativistic heavy-ion collisions

The photon emission from the late stages of the dynamical evolution of heavy-ion reactions at the highest RHIC and LHC energies is investigated. A comparison between a calculation from hadronic rates from a fluid dynamic evolution down to temperatures of 120 MeV and a full non-equilibrium hadronic transport approach is performed. The photon yields are very similar in both cases while the elliptic flow is slightly smaller in the non-equilibrium scenario. This study is important, since it is crucial to apply the same dynamical evolution model for hadronic and electromagnetic observables.

==> anc/figure_3.txt <==
#pT in GeV, v2 in %
#pT,v2_RHIC_MUSIC_tot,v2_RHIC_MUSIC_tot_error,v2_LHC_MUSIC_tot,v2_LHC_MUSIC_tot_error,v2_RHIC_SMASH_tot,v2_RHIC_SMASH_tot_error,v2_LHC_SMASH_tot,v2_LHC_SMASH_tot_error
0.2,1.87915426722041,9.96948249739,3.74010511603284,4.06260042219,1.12144578470551,0.02029515035323,1.8691611204331,0.015750398549552
0.4,2.96216396304303,9.48252286689,5.66179186155281,7.74340666036,1.53779736969958,0.031124504530588,2.48552198149986,0.022467819730323
0.6,3.53580592804993,9.81674271531,6.684314694673,10.6931220398,1.5226154122401,0.038895963745882,2.55377625853664,0.028506096258434
0.8,4.03747616787385,9.42690440458,7.41461490077682,12.8132389174,2.37034343911526,0.05156127115964,3.58254485155287,0.034626956716813
1,4.65300566339532,9.16929713562,8.16995943105978,10.1820122764,3.77911189710396,0.067713271151062,5.22305397028323,0.043712384799798
1.2,5.37096572133848,10.032907173,9.03737094370698,9.801297374,5.34762801812509,0.087844656587352,6.9704371240371,0.053262489290965
1.4,6.12253574487031,10.623741399,9.9514458652008,4.3685808205,6.9368708057841,0.11423871856339,8.73404771310365,0.069534121242959
1.6,6.84911065860415,11.1624714096,10.8118106718425,4.033613484,8.56319912115516,0.145955802508918,10.2754833462358,0.083195012668801
1.8,7.51578495667744,12.2178103086,11.5446584632146,8.6363477312,10.0946512385361,0.187202787073353,11.433499061702,0.108396058117186
2,8.10677022692674,14.0989086109,12.1135905213936,9.1366589915,10.7497315621142,0.249396370304852,12.548937265766,0.137008981665532
2.2,8.61857451675734,12.5217613838,12.510654023,9.0872898903,11.9283941013519,0.312011678553862,12.9013966331231,0.167621557222839
2.4,9.05483277713577,12.8236160622,12.7447701228678,9.266232474,12.7893695741212,0.47145004686294,13.4459127882107,0.215705775851527
2.6,9.42302227863595,13.7716505223,12.8330144159517,9.0811005721,14.0737852810334,0.586575800020154,13.3546278096045,0.281037022674485
2.8,9.73241465888742,14.3557823055,12.7951771061519,10.6724098685,14.1969125826131,0.797597221583569,13.2832867078195,0.326157163309179
3,9.9929282143953,13.6535833549,12.6507778378004,18.3947285608,14.5980963049766,0.987482426109685,13.141714769712,0.427096316668626


==> anc/figure_4.txt <==
#pT in GeV, v2 in %
#pT,v2_MUSIC_above150MeV_RHIC,v2_MUSIC_above150MeV_plus_MUSIC_RHIC_lower,v2_MUSIC_above150MeV_plus_MUSIC_RHIC_upper,v2_MUSIC_above150MeV_LHC,v2_MUSIC_above150MeV_plus_MUSIC_LHC_lower,v2_MUSIC_above150MeV_plus_MUSIC_LHC_upper,v2_MUSIC_above150MeV_plus_SMASH_RHIC,v2_MUSIC_above150MeV_plus_SMASH_RHIC
0.2,0.708681713737504,0.874058387056382,1.15886210237519,1.7516750341161,2.00487616526883,2.3226180682405,0.957347880359773,1.81179478013162,
0.4,0.740103973633839,0.951631870024464,1.35389355946892,1.86144778524702,2.19147621296064,2.68108269755795,0.932766986350568,1.99994828412459,
0.6,0.693682200207735,0.882793558643447,1.2665878619885,1.8701273048683,2.16399244257261,2.64443741758568,0.815896105562554,1.97123635736877,
0.8,0.764036430582648,0.933988558608796,1.27490081053163,2.13077205906897,2.37985628368634,2.79514473951918,0.926100024999414,2.28762805293471,
1,0.89248043672779,1.05950753447336,1.37951209999698,2.51035798595571,2.7351466622617,3.09972821515278,1.12959354623453,2.73590563040234,
1.2,1.01264722856945,1.18787139429006,1.5129848731595,2.87400420783277,3.09319302519518,3.43612095569005,1.29330625073742,3.15049099475661,
1.4,1.09254446538459,1.28116156318381,1.62961994406392,3.1551360813044,3.37979270604959,3.72512868787514,1.40932237242041,3.46021840866413,
1.6,1.12331054390148,1.32642258751941,1.7080286088487,3.33264390196332,3.56737210298307,3.93049845406333,1.46213619432575,3.64595358367255,
1.8,1.10777614208201,1.32398739642047,1.74204577007448,3.40892465443838,3.65406141230138,4.04266538550048,1.49229824021962,3.70531020286858,
2,1.05390236155053,1.28042860417277,1.73379652650012,3.39712385719749,3.65054538367479,4.06655136749777,1.33140693244081,3.68083476621886,
2.2,0.971347529399558,1.20475907838817,1.68948359430445,3.31433477087167,3.57270082707573,4.01409225743639,1.31306407405396,3.55602169529697,
2.4,0.869687014146785,1.10640303332685,1.61693372480983,3.17802858724388,3.43757689246053,3.89985274020148,1.20138411346841,3.39531526819718,


==> anc/spectra_MUSIC.txt <==
# pT in GeV, spectrum in GeV^-2, normalized to 2*pi*pT and evaluated at midrapidity 
# pT dNdpt_MUSIC_RHIC_below150MeV dNdpt_MUSIC_RHIC_above150MeV dNdpt_MUSIC_LHC_below150MeV dNdpt_MUSIC_LHC_above150MeV 
0.2	1.972016282072	11.993994772	4.589194435855	31.475171954
0.4	0.227369941981	2.1614095005	0.578703126018	6.0867510216
0.6	0.050656879004000004	0.71054498494	0.136576134307	2.1007576828
0.8	0.0156542087993	0.28577596072	0.044141507738000005	0.89203096921
1.0	0.0058117162168999995	0.12499483001	0.0172057382766	0.41586338684
1.2	0.00239603503153	0.057182006796	0.0075333077935	0.2042290235
1.4	0.00105036061837	0.026952628051	0.0035501733274	0.10381641743
1.6	0.00047824282158000003	0.013000167891	0.0017552594288	0.054156465389
1.8	0.00022329780459	0.0063931887217	0.00089654851653	0.028850580797
2.0	0.000106158048283	0.0031983412303	0.0004686628686	0.015647003703
2.2	5.1174188963899997e-05	0.0016250933382	0.000249250106981	0.0086205020208
2.4	2.49499522831e-05	0.0008375969281	0.00013434976642	0.0048165754632
2.6	1.2282537875500001e-05	0.00043745556164	7.3207576802e-05	0.0027256354916
2.8	6.09828287136e-06	0.00023129236792	4.0254845698099994e-05	0.0015603838693
3.0	3.0511600646699998e-06	0.00012368972448	2.2308776983300003e-05	0.00090282573555
3.2	1.53737352843e-06	6.6848083874e-05	1.24485127771e-05	0.00052748121382
3.4	7.796937501260001e-07	3.6482403322e-05	6.98922365228e-06	0.00031095630004
3.6	3.97839811133e-07	2.0090479888e-05	3.94609229453e-06	0.0001848289805
3.8	2.04157881625e-07	1.1155789729e-05	2.2393859654100003e-06	0.00011069657717
4.0	1.0532962265049999e-07	6.241982017e-06	1.27687073954e-06	6.6762080772e-05


==> anc/spectra_SMASH.txt <==
# pT in GeV, spectrum in GeV^-2, normalized to 2*pi*pT and evaluated at midrapidity 
# pT dNdpt_SMASH_RHIC dNdpt_SMASH_RHIC_error dNdpt_SMASH_LHC dNdpt_SMASH_LHC_error 
0.02	469.89921097711505	0.3522606226501653	1048.174905174574	0.5547422974549552
0.14	9.146970172230949	0.009227827524105002	22.312090119553098	0.01502450866955937
0.26	1.9073463109103956	0.002637953476319575	4.8499417330304215	0.004384484718630231
0.38	0.5950963302890976	0.0011481639128936307	1.5814780053381623	0.0018538980285353187
0.5	0.22423023282826304	0.0005302724229488016	0.6205002043999984	0.0008824873115017996
0.62	0.0951600184631671	0.00029508308369099643	0.27440936529631116	0.0005219456558645172
0.74	0.04426247360355328	0.00016282065568028344	0.13139325960385986	0.000288732601923086
0.86	0.021681918083185765	9.201163647767597e-05	0.06704258945920485	0.00018873297719541516
0.98	0.011205113998153342	5.7487873256274374e-05	0.03596280267574583	0.00011874208239407446
1.1	0.006152896563005626	3.468931827988117e-05	0.02000836136308457	7.511800370199842e-05
1.22	0.003425336827389016	2.384215220272784e-05	0.011627742564596751	5.051870921297637e-05
1.34	0.001937760412779507	1.4652578588406567e-05	0.006885919843974133	3.463326886635916e-05
1.46	0.001133711087747756	9.647153185796614e-06	0.004175316952297444	2.3411294620003402e-05
1.58	0.0006932464164916227	7.433544710721674e-06	0.0025981855539973704	1.659699376987135e-05
1.7	0.000415277084890499	5.102272085474138e-06	0.0016565330465005052	1.1923759852302379e-05
1.82	0.0002581990048304574	3.5331894098571655e-06	0.0010513353266531867	8.34332095369798e-06
1.94	0.0001586904150208076	2.655323617755285e-06	0.0006919030484387786	6.904121079426657e-06
2.06	9.897439594233348e-05	2.0382466642124906e-06	0.00045116564098956634	5.204745599433922e-06
2.18	6.073437941247569e-05	1.0935753725558775e-06	0.0002990875379607798	3.1654542594088113e-06
2.3	3.9914869362047375e-05	9.825026865093655e-07	0.0001952414682953723	2.403356402226749e-06
2.42	2.499453818146641e-05	9.192188560900188e-07	0.0001316615372446003	2.169782150212036e-06
2.54	1.6131800316878526e-05	4.940087839886067e-07	8.839793978810624e-05	1.3569594985255462e-06
2.66	9.59358811228121e-06	3.6469299742208206e-07	6.0524167038281046e-05	1.2142226915395121e-06
2.78	6.47854916476272e-06	2.3892030375472564e-07	4.1513449744325624e-05	8.679123935873199e-07
2.9	3.995439768490967e-06	1.5457820047330616e-07	2.7583113172073092e-05	5.059050751126741e-07
3.02	2.349356601928257e-06	1.089204530887388e-07	2.008248303020797e-05	6.877661309240971e-07
3.14	1.6238727100094297e-06	9.684582809068293e-08	1.3547311410140458e-05	6.17441527177949e-07
3.26	1.1526426235863407e-06	7.635105056321831e-08	9.579773745368821e-06	3.341618907504572e-07
3.38	6.477243632788019e-07	5.469133340953904e-08	6.548494658122479e-06	2.1094696531069798e-07
3.5	5.288874793631379e-07	5.528908828323409e-08	4.547366904127945e-06	1.360584536067109e-07
3.62	2.70620414693119e-07	2.6990187220175708e-08	3.255286755469077e-06	1.1579879881254525e-07
3.74	1.9799830771218707e-07	2.662632543157097e-08	2.062191546870664e-06	8.77639778638702e-08
3.86	1.1317322224091054e-07	1.5319791397878636e-08	1.4960937674695234e-06	7.469308318955581e-08
3.98	9.249889539158905e-08	1.700839584721724e-08	1.0940671276101817e-06	6.972392922523944e-08


==> anc/thermal_photon_comparison_MUSIC.txt <==
# pT in GeV, rate in GeV^-2 fm^-4 
# pT MUSIC_2to2 MUSIC_brems 
0.2	3.2123352358e-07	0.00047341732504
0.4	3.6377630739e-06	4.682519727e-05
0.6	3.7178608183e-06	7.3438198994e-06
0.8	1.9818929975e-06	1.394131261e-06
1.0	8.0630258777e-07	2.912084594e-07
1.2	2.8616411382e-07	6.4405658768e-08
1.4	9.40017903e-08	1.4775188302e-08
1.6	2.9452866081e-08	3.4786545516e-09
1.8	8.9510311421e-09	8.3477838417e-10
2.0	2.6650499298e-09	2.0333478371e-10
2.2	7.8221456453e-10	5.0140204052e-11
2.4	2.2723611194e-10	1.248920934e-11
2.6	6.5510479758e-11	3.1386730995e-12
2.8	1.8775779132e-11	7.9488242156e-13
3.0	5.3562391452e-12	2.0273767895e-13
3.2	1.5221172119e-12	5.2039847288e-14
3.4	4.3111871918e-13	1.343856273e-14
3.6	1.2174734338e-13	3.489739099e-15
3.8	3.4287223271e-14	9.1109148948e-16
4.0	0.0	0.0


==> anc/thermal_photon_comparison_SMASH.txt <==
# pT in GeV, rate in GeV^-2 fm^-4 
# pT_SMASH SMASH_2to2 SMASH_2to2_error SMASH_brems SMASH_brems_error 
0.2	5.0330196958362145e-06	2.37676894405632e-06	0.00041126378318611436	2.971532253260151e-06
0.3651724137931035	1.0266400176161773e-05	3.8957594721778873e-07	6.247216167456875e-05	5.078974761256242e-07
0.5303448275862069	7.523694996056617e-06	1.2678531730287698e-07	1.0607703371644276e-05	1.2130205170446405e-07
0.6955172413793105	4.11628671582431e-06	5.410362850624994e-08	1.9528418314230705e-06	3.229341954920812e-08
0.8606896551724139	1.9398060797179326e-06	2.1525166168539842e-08	3.860208092786092e-07	8.681467031302334e-09
1.0258620689655173	8.329145251618407e-07	1.1104888232251342e-08	8.055475815096532e-08	3.288917858755033e-09
1.1910344827586208	3.373235348821251e-07	4.131421952363016e-09	1.7509370532317704e-08	1.0582557054078751e-09
1.3562068965517242	1.3093657234585688e-07	1.9617124950947894e-09	3.89402105538975e-09	4.3382187165987233e-10
1.5213793103448277	4.939251234319589e-08	9.809335198190305e-10	9.156030718879336e-10	2.1130832155274214e-10
1.686551724137931	1.821391702013158e-08	4.4246579471607264e-10	2.0575738010542495e-10	1.0184520199582992e-10
1.8517241379310345	6.62256057584559e-09	2.192710438591254e-10	4.7869911356273364e-11	4.1618569762814686e-11
2.016896551724138	2.3580732858572473e-09	1.2180449556412446e-10	1.3325389633695398e-11	2.5575981846566515e-11
2.182068965517242	8.434325004125202e-10	6.112888047869825e-11	3.514495161320699e-12	1.4529389930171804e-11
2.3472413793103453	2.9528408232693146e-10	3.490557850341083e-11	2.0922299435217257e-13	9.282645330348287e-13
2.5124137931034487	1.0471465715968153e-10	2.1459262626545386e-11	6.039416224404699e-14	3.7260712765960607e-13
2.677586206896552	3.6209362445115417e-11	9.693084328270487e-12	9.99999999999989e-101	0.0
2.8427586206896556	1.2248386674170548e-11	4.595478533881233e-12	9.99999999999989e-101	0.0
3.007931034482759	4.282757199577395e-12	2.5350704709481595e-12	9.99999999999989e-101	0.0
3.1731034482758624	1.655520818432864e-12	1.4854693530289478e-12	9.99999999999989e-101	0.0
3.338275862068966	5.490965069913167e-13	7.584352797353468e-13	9.99999999999989e-101	0.0
3.5034482758620693	1.061474534750094e-13	2.405056163144779e-13	9.99999999999989e-101	0.0
3.6686206896551727	6.956233368580696e-14	2.3715485878548e-13	9.99999999999989e-101	0.0
3.833793103448276	3.566105558705963e-14	1.3689865873600463e-13	9.99999999999989e-101	0.0
3.9989655172413796	1.1038201640542053e-14	6.893354715110319e-14	9.99999999999989e-101	0.0
4.1641379310344835	9.99999999999989e-101	0.0	9.99999999999989e-101	0.0
4.3293103448275865	9.99999999999989e-101	0.0	9.99999999999989e-101	0.0
4.49448275862069	9.99999999999989e-101	0.0	9.99999999999989e-101	0.0
4.659655172413793	9.99999999999989e-101	0.0	9.99999999999989e-101	0.0
4.824827586206897	9.99999999999989e-101	0.0	9.99999999999989e-101	0.0
4.99	9.99999999999989e-101	0.0	9.99999999999989e-101	0.0

